Five-loop quark mass and field anomalous dimensions for a general gauge group

We present analytical five-loop results for the quark mass and quark field anomalous dimensions, for a general gauge group and in the MSbar scheme. We confirm the values known for the gauge group SU(3) from an independent calculation, and find full agreement with results available from large-Nf studies.

==> renConstantsZ.m <==
(* 5-loop renormalization constants Zm and Z2 *)
(*   derived from 5-loop gamma_m and gamma_2  *)
(*   as well as 4-loop beta,gamma3c,gamma1ccg *)
(* notation as in the paper arXiv:1612.05512  *)

(* for Z2, the simple pole of the 5-loop term *)
(*   a^5*poly(xi)/ep is in Feynman gauge only *)
(*   i.e. we give a^5*poly(0)/ep; all other   *)
(*   terms a^5/ep^n (n>1) and a^j/ep^k (j<5)  *)
(*   are given with all powers of xi          *)

ZmRC = 1 - 
 a*(3*cf)/ep + 
 a^2*((11*cf)/(2*ep^2) + (9*cf^2)/(2*ep^2) - 
   (97*cf)/(12*ep) - (3*cf^2)/(4*ep) - (2*cf*nf)/ep^2 + (5*cf*nf)/(3*ep)) + 
 a^3*((-121*cf)/(9*ep^3) - (33*cf^2)/(2*ep^3) - 
   (9*cf^3)/(2*ep^3) + (1679*cf)/(54*ep^2) + (313*cf^2)/(12*ep^2) + 
   (9*cf^3)/(4*ep^2) - (11413*cf)/(324*ep) + (43*cf^2)/(4*ep) - 
   (43*cf^3)/(2*ep) + (88*cf*nf)/(9*ep^3) + (6*cf^2*nf)/ep^3 - 
   (484*cf*nf)/(27*ep^2) - (29*cf^2*nf)/(3*ep^2) + (556*cf*nf)/(81*ep) + 
   (46*cf^2*nf)/(3*ep) - (16*cf*nf^2)/(9*ep^3) + (40*cf*nf^2)/(27*ep^2) + 
   (140*cf*nf^2)/(81*ep) + (16*cf*nf*z3)/ep - (16*cf^2*nf*z3)/ep) + 
 a^4*((1331*cf)/(36*ep^4) + (1331*cf^2)/(24*ep^4) + (99*cf^3)/(4*ep^4) + 
   (27*cf^4)/(8*ep^4) - (25201*cf)/(216*ep^3) - (1285*cf^2)/(9*ep^3) - 
   (46*cf^3)/ep^3 - (27*cf^4)/(8*ep^3) + (236333*cf)/(1296*ep^2) + 
   (97661*cf^2)/(864*ep^2) + (527*cf^3)/(16*ep^2) + (2073*cf^4)/(32*ep^2) - 
   (70055*cf)/(288*ep) + (34045*cf^2)/(144*ep) - (15349*cf^3)/(48*ep) + 
   (1261*cf^4)/(32*ep) + (8*cf*d2)/ep - (121*cf*nf)/(3*ep^4) - 
   (121*cf^2*nf)/(3*ep^4) - (9*cf^3*nf)/ep^4 + (1981*cf*nf)/(18*ep^3) + 
   (943*cf^2*nf)/(9*ep^3) + (23*cf^3*nf)/ep^3 - (7009*cf*nf)/(54*ep^2) - 
   (10933*cf^2*nf)/(108*ep^2) - (275*cf^3*nf)/(4*ep^2) + 
   (65459*cf*nf)/(648*ep) + (8819*cf^2*nf)/(108*ep) + (70*cf^3*nf)/(3*ep) - 
   (16*cf*d1*nf)/ep + (44*cf*nf^2)/(3*ep^4) + (22*cf^2*nf^2)/(3*ep^4) - 
   (86*cf*nf^2)/(3*ep^3) - (148*cf^2*nf^2)/(9*ep^3) + 
   (217*cf*nf^2)/(18*ep^2) + (1001*cf^2*nf^2)/(54*ep^2) - 
   (671*cf*nf^2)/(162*ep) - (76*cf^2*nf^2)/(27*ep) - (16*cf*nf^3)/(9*ep^4) + 
   (40*cf*nf^3)/(27*ep^3) + (140*cf*nf^3)/(81*ep^2) + (166*cf*nf^3)/(81*ep) - 
   (709*cf*z3)/(18*ep) + (38*cf^2*z3)/ep - (79*cf^3*z3)/ep + 
   (84*cf^4*z3)/ep - (60*cf*d2*z3)/ep - (44*cf*nf*z3)/ep^2 - 
   (4*cf^2*nf*z3)/ep^2 + (48*cf^3*nf*z3)/ep^2 + (671*cf*nf*z3)/(3*ep) - 
   (92*cf^2*nf*z3)/ep - (138*cf^3*nf*z3)/ep + (120*cf*d1*nf*z3)/ep + 
   (16*cf*nf^2*z3)/ep^2 - (16*cf^2*nf^2*z3)/ep^2 - (40*cf*nf^2*z3)/ep + 
   (40*cf^2*nf^2*z3)/ep - (32*cf*nf^3*z3)/(9*ep) - (66*cf*nf*z4)/ep + 
   (66*cf^2*nf*z4)/ep + (24*cf*nf^2*z4)/ep - (24*cf^2*nf^2*z4)/ep + 
   (110*cf*z5)/ep - (110*cf^2*z5)/ep - (100*cf*nf*z5)/ep - 
   (20*cf^2*nf*z5)/ep + (120*cf^3*nf*z5)/ep) + 
 a^5*((-14641*cf)/(135*ep^5) - (6655*cf^2)/(36*ep^5) - (847*cf^3)/(8*ep^5) - 
   (99*cf^4)/(4*ep^5) - (81*cf^5)/(40*ep^5) + (351263*cf)/(810*ep^4) + 
   (696047*cf^2)/(1080*ep^4) + (3703*cf^3)/(12*ep^4) + (57*cf^4)/ep^4 + 
   (27*cf^5)/(8*ep^4) - (4192897*cf)/(4860*ep^3) - 
   (6028699*cf^2)/(6480*ep^3) - (479569*cf^3)/(1440*ep^3) - 
   (4269*cf^4)/(16*ep^3) - (3123*cf^5)/(32*ep^3) + (471641*cf)/(360*ep^2) + 
   (10254229*cf^2)/(38880*ep^2) + (135841*cf^3)/(432*ep^2) + 
   (20189*cf^4)/(20*ep^2) - (3267*cf^5)/(32*ep^2) - (352*cf*d2)/(15*ep^2) - 
   (24*cf^2*d2)/ep^2 - (16*cf*d3)/(3*ep^2) - (22663417*cf)/(9720*ep) + 
   (25256617*cf^2)/(4860*ep) - (2625197*cf^3)/(360*ep) + 
   (2565029*cf^4)/(720*ep) - (10199*cf^5)/(8*ep) + (76784*cf*d2)/(45*ep) - 
   (6768*cf^2*d2)/(5*ep) - (358*cf*d3)/(5*ep) + (21296*cf*nf)/(135*ep^5) + 
   (605*cf^2*nf)/(3*ep^5) + (77*cf^3*nf)/ep^5 + (9*cf^4*nf)/ep^5 - 
   (229856*cf*nf)/(405*ep^4) - (63479*cf^2*nf)/(90*ep^4) - 
   (811*cf^3*nf)/(3*ep^4) - (33*cf^4*nf)/ep^4 + (1189652*cf*nf)/(1215*ep^3) + 
   (277597*cf^2*nf)/(270*ep^3) + (92879*cf^3*nf)/(180*ep^3) + 
   (735*cf^4*nf)/(4*ep^3) - (3008407*cf*nf)/(2430*ep^2) - 
   (2016259*cf^2*nf)/(3240*ep^2) - (248311*cf^3*nf)/(270*ep^2) - 
   (987*cf^4*nf)/(10*ep^2) + (704*cf*d1*nf)/(15*ep^2) + 
   (48*cf^2*d1*nf)/ep^2 + (128*cf*d2*nf)/(3*ep^2) + 
   (4994047*cf*nf)/(4860*ep) - (753557*cf^2*nf)/(9720*ep) + 
   (406861*cf^3*nf)/(540*ep) + (48797*cf^4*nf)/(180*ep) - 
   (25384*cf*d1*nf)/(45*ep) + (352*cf^2*d1*nf)/(5*ep) - 
   (608*cf*d2*nf)/(9*ep) - (3872*cf*nf^2)/(45*ep^5) - 
   (220*cf^2*nf^2)/(3*ep^5) - (14*cf^3*nf^2)/ep^5 + 
   (34112*cf*nf^2)/(135*ep^4) + (3554*cf^2*nf^2)/(15*ep^4) + 
   (160*cf^3*nf^2)/(3*ep^4) - (125708*cf*nf^2)/(405*ep^3) - 
   (83717*cf^2*nf^2)/(270*ep^3) - (12193*cf^3*nf^2)/(90*ep^3) + 
   (100523*cf*nf^2)/(405*ep^2) + (69703*cf^2*nf^2)/(270*ep^2) + 
   (16817*cf^3*nf^2)/(135*ep^2) - (64*cf*d1*nf^2)/ep^2 - 
   (27418*cf*nf^2)/(1215*ep) - (375373*cf^2*nf^2)/(2430*ep) - 
   (45253*cf^3*nf^2)/(270*ep) + (6896*cf*d1*nf^2)/(45*ep) + 
   (2816*cf*nf^3)/(135*ep^5) + (80*cf^2*nf^3)/(9*ep^5) - 
   (17024*cf*nf^3)/(405*ep^4) - (3224*cf^2*nf^3)/(135*ep^4) + 
   (22352*cf*nf^3)/(1215*ep^3) + (10172*cf^2*nf^3)/(405*ep^3) - 
   (172*cf*nf^3)/(27*ep^2) - (2842*cf^2*nf^3)/(1215*ep^2) - 
   (18667*cf*nf^3)/(1215*ep) - (8966*cf^2*nf^3)/(405*ep) - 
   (256*cf*nf^4)/(135*ep^5) + (128*cf*nf^4)/(81*ep^4) + 
   (448*cf*nf^4)/(243*ep^3) + (2656*cf*nf^4)/(1215*ep^2) + 
   (208*cf*nf^4)/(81*ep) + (15202*cf*z3)/(135*ep^2) + 
   (67*cf^2*z3)/(10*ep^2) + (1766*cf^3*z3)/(15*ep^2) - 
   (47*cf^4*z3)/(5*ep^2) - (252*cf^5*z3)/ep^2 + (176*cf*d2*z3)/ep^2 + 
   (180*cf^2*d2*z3)/ep^2 + (704*cf*d3*z3)/(5*ep^2) - 
   (418936*cf*z3)/(405*ep) + (50642*cf^2*z3)/(15*ep) - 
   (24174*cf^3*z3)/(5*ep) + (2612*cf^4*z3)/ep - (848*cf^5*z3)/(5*ep) + 
   (1208*cf*d2*z3)/(15*ep) - (768*cf^2*d2*z3)/ep - (4988*cf*d3*z3)/(15*ep) + 
   (1936*cf*nf*z3)/(15*ep^3) + (1364*cf^2*nf*z3)/(15*ep^3) - 
   (148*cf^3*nf*z3)/ep^3 - (72*cf^4*nf*z3)/ep^3 - 
   (21052*cf*nf*z3)/(27*ep^2) - (6373*cf^2*nf*z3)/(15*ep^2) + 
   (2212*cf^3*nf*z3)/(3*ep^2) + (2578*cf^4*nf*z3)/(5*ep^2) - 
   (352*cf*d1*nf*z3)/ep^2 - (360*cf^2*d1*nf*z3)/ep^2 - 
   (1984*cf*d2*nf*z3)/(5*ep^2) + (959759*cf*nf*z3)/(405*ep) - 
   (72194*cf^2*nf*z3)/(45*ep) + (18013*cf^3*nf*z3)/(45*ep) - 
   (6888*cf^4*nf*z3)/(5*ep) + (3344*cf*d1*nf*z3)/(3*ep) + 
   (4928*cf^2*d1*nf*z3)/(5*ep) + (2984*cf*d2*nf*z3)/(3*ep) - 
   (1408*cf*nf^2*z3)/(15*ep^3) + (208*cf^2*nf^2*z3)/(15*ep^3) + 
   (80*cf^3*nf^2*z3)/ep^3 + (19568*cf*nf^2*z3)/(45*ep^2) - 
   (968*cf^2*nf^2*z3)/(15*ep^2) - (1896*cf^3*nf^2*z3)/(5*ep^2) + 
   (1152*cf*d1*nf^2*z3)/(5*ep^2) - (87722*cf*nf^2*z3)/(135*ep) - 
   (5996*cf^2*nf^2*z3)/(45*ep) + (38416*cf^3*nf^2*z3)/(45*ep) - 
   (7312*cf*d1*nf^2*z3)/(15*ep) + (256*cf*nf^3*z3)/(15*ep^3) - 
   (256*cf^2*nf^3*z3)/(15*ep^3) - (4352*cf*nf^3*z3)/(135*ep^2) + 
   (160*cf^2*nf^3*z3)/(3*ep^2) - (21472*cf*nf^3*z3)/(405*ep) - 
   (352*cf^2*nf^3*z3)/(15*ep) - (512*cf*nf^4*z3)/(135*ep^2) + 
   (256*cf*nf^4*z3)/(81*ep) - (1936*cf*z3^2)/(15*ep) + 
   (1936*cf^2*z3^2)/(15*ep) + (3872*cf*d2*z3^2)/(5*ep) - 
   (3872*cf*d3*z3^2)/(5*ep) - (176*cf*nf*z3^2)/(15*ep) + 
   (5456*cf^2*nf*z3^2)/(15*ep) - (352*cf^3*nf*z3^2)/ep - 
   (1408*cf*d1*nf*z3^2)/(5*ep) + (1408*cf*d2*nf*z3^2)/(5*ep) - 
   (4288*cf*nf^2*z3^2)/(15*ep) + (6976*cf^2*nf^2*z3^2)/(15*ep) - 
   (896*cf^3*nf^2*z3^2)/(5*ep) + (15697*cf*z4)/(90*ep) - 
   (836*cf^2*z4)/(5*ep) + (1738*cf^3*z4)/(5*ep) - (1848*cf^4*z4)/(5*ep) + 
   (264*cf*d2*z4)/ep - (264*cf*d3*z4)/(5*ep) + (968*cf*nf*z4)/(5*ep^2) + 
   (22*cf^2*nf*z4)/(5*ep^2) - (198*cf^3*nf*z4)/ep^2 - 
   (10985*cf*nf*z4)/(9*ep) + (3226*cf^2*nf*z4)/(5*ep) + (472*cf^3*nf*z4)/ep + 
   (672*cf^4*nf*z4)/(5*ep) - (528*cf*d1*nf*z4)/ep + 
   (144*cf*d2*nf*z4)/(5*ep) - (704*cf*nf^2*z4)/(5*ep^2) + 
   (344*cf^2*nf^2*z4)/(5*ep^2) + (72*cf^3*nf^2*z4)/ep^2 + 
   (9364*cf*nf^2*z4)/(15*ep) - (1864*cf^2*nf^2*z4)/(5*ep) - 
   (1304*cf^3*nf^2*z4)/(5*ep) + (768*cf*d1*nf^2*z4)/(5*ep) + 
   (128*cf*nf^3*z4)/(5*ep^2) - (128*cf^2*nf^3*z4)/(5*ep^2) - 
   (2176*cf*nf^3*z4)/(45*ep) + (64*cf^2*nf^3*z4)/ep - 
   (256*cf*nf^4*z4)/(45*ep) - (968*cf*z5)/(3*ep^2) - (22*cf^2*z5)/(3*ep^2) + 
   (330*cf^3*z5)/ep^2 + (12881*cf*z5)/(3*ep) - (74836*cf^2*z5)/(9*ep) + 
   (19828*cf^3*z5)/(3*ep) - (5920*cf^4*z5)/(3*ep) - (416*cf^5*z5)/ep - 
   (4640*cf*d2*z5)/ep + (5088*cf^2*d2*z5)/ep + (3128*cf*d3*z5)/(3*ep) + 
   (1232*cf*nf*z5)/(3*ep^2) + (724*cf^2*nf*z5)/(3*ep^2) - 
   (292*cf^3*nf*z5)/ep^2 - (360*cf^4*nf*z5)/ep^2 - 
   (139234*cf*nf*z5)/(45*ep) + (81464*cf^2*nf*z5)/(45*ep) - 
   (1124*cf^3*nf*z5)/ep + (7400*cf^4*nf*z5)/(3*ep) + 
   (7136*cf*d1*nf*z5)/(3*ep) - (2368*cf^2*d1*nf*z5)/ep - 
   (704*cf*d2*nf*z5)/(3*ep) - (320*cf*nf^2*z5)/(3*ep^2) - 
   (64*cf^2*nf^2*z5)/(3*ep^2) + (128*cf^3*nf^2*z5)/ep^2 + 
   (2944*cf*nf^2*z5)/(15*ep) + (12448*cf^2*nf^2*z5)/(45*ep) - 
   (1600*cf^3*nf^2*z5)/(3*ep) + (448*cf*d1*nf^2*z5)/(3*ep) + 
   (4096*cf*nf^3*z5)/(45*ep) - (512*cf^2*nf^3*z5)/(15*ep) - 
   (2420*cf*z6)/(3*ep) + (2420*cf^2*z6)/(3*ep) + (3080*cf*nf*z6)/(3*ep) - 
   (440*cf^2*nf*z6)/(3*ep) - (880*cf^3*nf*z6)/ep - (800*cf*nf^2*z6)/(3*ep) - 
   (160*cf^2*nf^2*z6)/(3*ep) + (320*cf^3*nf^2*z6)/ep - (616*cf*z7)/ep - 
   (1232*cf^2*z7)/ep + (1848*cf^3*z7)/ep - (1232*cf*d2*z7)/(5*ep) + 
   (1232*cf*d3*z7)/(5*ep) + (784*cf*nf*z7)/ep - (112*cf^2*nf*z7)/ep + 
   (672*cf^3*nf*z7)/ep - (1344*cf^4*nf*z7)/ep) +
 a^6*(XXXZml6/ep) ;

Z2RC = 1 + 
 a*(-(cf/ep) + (cf*xi)/ep) + 
 a^2*(cf/ep^2 + cf^2/(2*ep^2) - (17*cf)/(4*ep) + (3*cf^2)/(4*ep) + 
   (cf*nf)/ep - (5*cf*xi)/(4*ep^2) - (cf^2*xi)/ep^2 + (5*cf*xi)/(4*ep) + 
   (cf*xi^2)/(4*ep^2) + (cf^2*xi^2)/(2*ep^2) - (cf*xi^2)/(8*ep)) + 
 a^3*((-7*cf)/(4*ep^3) - cf^2/ep^3 - cf^3/(6*ep^3) + 
   (104*cf)/(9*ep^2) + (29*cf^2)/(12*ep^2) - (3*cf^3)/(4*ep^2) - 
   (10559*cf)/(432*ep) + (143*cf^2)/(12*ep) - cf^3/(2*ep) + 
   (cf*nf)/(3*ep^3) - (56*cf*nf)/(9*ep^2) - (cf^2*nf)/(3*ep^2) + 
   (1301*cf*nf)/(108*ep) - (cf^2*nf)/ep + (8*cf*nf^2)/(9*ep^2) - 
   (20*cf*nf^2)/(27*ep) + (55*cf*xi)/(24*ep^3) + (9*cf^2*xi)/(4*ep^3) + 
   (cf^3*xi)/(2*ep^3) - (59*cf*xi)/(12*ep^2) - (11*cf^2*xi)/(2*ep^2) + 
   (3*cf^3*xi)/(4*ep^2) + (371*cf*xi)/(96*ep) - (cf*nf*xi)/(3*ep^3) + 
   (cf*nf*xi)/ep^2 + (cf^2*nf*xi)/ep^2 - (17*cf*nf*xi)/(12*ep) - 
   (5*cf*xi^2)/(8*ep^3) - (3*cf^2*xi^2)/(2*ep^3) - (cf^3*xi^2)/(2*ep^3) + 
   (9*cf*xi^2)/(8*ep^2) + (11*cf^2*xi^2)/(8*ep^2) - (23*cf*xi^2)/(32*ep) + 
   (cf*xi^3)/(12*ep^3) + (cf^2*xi^3)/(4*ep^3) + (cf^3*xi^3)/(6*ep^3) - 
   (cf*xi^3)/(8*ep^2) - (cf^2*xi^3)/(8*ep^2) + (5*cf*xi^3)/(48*ep) + 
   (5*cf*z3)/(2*ep) - (4*cf^2*z3)/ep + (cf*xi*z3)/(2*ep) - 
   (cf*xi^2*z3)/(8*ep)) + 
 a^4*((1111*cf)/(288*ep^4) + (9*cf^2)/(4*ep^4) + 
   cf^3/(2*ep^4) + cf^4/(24*ep^4) - (6451*cf)/(192*ep^3) - 
   (775*cf^2)/(72*ep^3) + (11*cf^3)/(24*ep^3) + (3*cf^4)/(8*ep^3) + 
   (12043*cf)/(128*ep^2) - (3065*cf^2)/(864*ep^2) - (659*cf^3)/(48*ep^2) + 
   (25*cf^4)/(32*ep^2) - (10059589*cf)/(62208*ep) + (23777*cf^2)/(144*ep) - 
   (5131*cf^3)/(48*ep) + (1027*cf^4)/(32*ep) + (33*cf*d2)/(2*ep) - 
   (127*cf*nf)/(72*ep^4) - (cf^2*nf)/(3*ep^4) + (4087*cf*nf)/(144*ep^3) + 
   (155*cf^2*nf)/(36*ep^3) - (cf^3*nf)/(6*ep^3) - (64723*cf*nf)/(864*ep^2) - 
   (2593*cf^2*nf)/(216*ep^2) + (11*cf^3*nf)/(4*ep^2) + 
   (1365691*cf*nf)/(15552*ep) + (2407*cf^2*nf)/(144*ep) - 
   (19*cf^3*nf)/(3*ep) - (32*cf*d1*nf)/ep + (2*cf*nf^2)/(9*ep^4) - 
   (25*cf*nf^2)/(3*ep^3) - (2*cf^2*nf^2)/(9*ep^3) + (440*cf*nf^2)/(27*ep^2) + 
   (121*cf^2*nf^2)/(54*ep^2) - (6835*cf*nf^2)/(972*ep) - 
   (76*cf^2*nf^2)/(9*ep) + (8*cf*nf^3)/(9*ep^3) - (20*cf*nf^3)/(27*ep^2) - 
   (70*cf*nf^3)/(81*ep) - (2945*cf*xi)/(576*ep^4) - (127*cf^2*xi)/(24*ep^4) - 
   (13*cf^3*xi)/(8*ep^4) - (cf^4*xi)/(6*ep^4) + (18781*cf*xi)/(1152*ep^3) + 
   (3317*cf^2*xi)/(144*ep^3) + (101*cf^3*xi)/(48*ep^3) - 
   (3*cf^4*xi)/(4*ep^3) - (156161*cf*xi)/(6912*ep^2) - 
   (29047*cf^2*xi)/(864*ep^2) + (617*cf^3*xi)/(48*ep^2) - 
   (cf^4*xi)/(2*ep^2) + (2127929*cf*xi)/(124416*ep) + (3*cf^2*xi)/(4*ep) + 
   (cf*d2*xi)/(4*ep) + (139*cf*nf*xi)/(72*ep^4) + (2*cf^2*nf*xi)/(3*ep^4) - 
   (1003*cf*nf*xi)/(144*ep^3) - (83*cf^2*nf*xi)/(9*ep^3) - 
   (cf^3*nf*xi)/(3*ep^3) + (8053*cf*nf*xi)/(864*ep^2) + 
   (4609*cf^2*nf*xi)/(216*ep^2) - (cf^3*nf*xi)/ep^2 - 
   (48865*cf*nf*xi)/(15552*ep) - (767*cf^2*nf*xi)/(48*ep) - 
   (2*cf*nf^2*xi)/(9*ep^4) + (2*cf*nf^2*xi)/(3*ep^3) + 
   (8*cf^2*nf^2*xi)/(9*ep^3) - (8*cf*nf^2*xi)/(27*ep^2) - 
   (20*cf^2*nf^2*xi)/(27*ep^2) - (269*cf*nf^2*xi)/(243*ep) + 
   (295*cf*xi^2)/(192*ep^4) + (379*cf^2*xi^2)/(96*ep^4) + 
   (15*cf^3*xi^2)/(8*ep^4) + (cf^4*xi^2)/(4*ep^4) - 
   (575*cf*xi^2)/(128*ep^3) - (211*cf^2*xi^2)/(24*ep^3) - 
   (13*cf^3*xi^2)/(4*ep^3) + (3*cf^4*xi^2)/(8*ep^3) + 
   (4183*cf*xi^2)/(768*ep^2) + (283*cf^2*xi^2)/(48*ep^2) - 
   (3*cf^3*xi^2)/(32*ep^2) - (13883*cf*xi^2)/(4608*ep) - 
   (cf*nf*xi^2)/(6*ep^4) - (cf^2*nf*xi^2)/(3*ep^4) + 
   (7*cf*nf*xi^2)/(12*ep^3) + (5*cf^2*nf*xi^2)/(4*ep^3) + 
   (cf^3*nf*xi^2)/(2*ep^3) - (11*cf*nf*xi^2)/(12*ep^2) - 
   (37*cf^2*nf*xi^2)/(24*ep^2) + (109*cf*nf*xi^2)/(288*ep) - 
   (5*cf*xi^3)/(16*ep^4) - (49*cf^2*xi^3)/(48*ep^4) - 
   (7*cf^3*xi^3)/(8*ep^4) - (cf^4*xi^3)/(6*ep^4) + (55*cf*xi^3)/(64*ep^3) + 
   (55*cf^2*xi^3)/(32*ep^3) + (3*cf^3*xi^3)/(4*ep^3) - 
   (17*cf*xi^3)/(16*ep^2) - (47*cf^2*xi^3)/(48*ep^2) + 
   (263*cf*xi^3)/(384*ep) + (cf*xi^4)/(32*ep^4) + (11*cf^2*xi^4)/(96*ep^4) + 
   (cf^3*xi^4)/(8*ep^4) + (cf^4*xi^4)/(24*ep^4) - (5*cf*xi^4)/(64*ep^3) - 
   (5*cf^2*xi^4)/(32*ep^3) - (cf^3*xi^4)/(16*ep^3) + (7*cf*xi^4)/(64*ep^2) + 
   (43*cf^2*xi^4)/(384*ep^2) - (19*cf*xi^4)/(256*ep) - 
   (161*cf*z3)/(24*ep^2) + (17*cf^2*z3)/(2*ep^2) + (4*cf^3*z3)/ep^2 + 
   (1489*cf*z3)/(96*ep) + (107*cf^2*z3)/(2*ep) - (212*cf^3*z3)/ep + 
   (100*cf^4*z3)/ep - (95*cf*d2*z3)/(2*ep) - (11*cf*nf*z3)/(6*ep^2) + 
   (2*cf^2*nf*z3)/ep^2 + (119*cf*nf*z3)/(12*ep) - (11*cf^2*nf*z3)/ep + 
   (16*cf^3*nf*z3)/ep - (28*cf*nf^2*z3)/(3*ep) + (8*cf^2*nf^2*z3)/ep - 
   (57*cf*xi*z3)/(32*ep^2) + (2*cf^2*xi*z3)/ep^2 - (4*cf^3*xi*z3)/ep^2 + 
   (1013*cf*xi*z3)/(96*ep) - (7*cf^2*xi*z3)/(8*ep) + (12*cf*d2*xi*z3)/ep + 
   (19*cf*nf*xi*z3)/(4*ep^2) - (6*cf^2*nf*xi*z3)/ep^2 - 
   (59*cf*nf*xi*z3)/(6*ep) + (11*cf^2*nf*xi*z3)/ep + 
   (4*cf*nf^2*xi*z3)/(3*ep) + (127*cf*xi^2*z3)/(192*ep^2) + 
   (5*cf^2*xi^2*z3)/(8*ep^2) - (253*cf*xi^2*z3)/(128*ep) + 
   (7*cf*d2*xi^2*z3)/(4*ep) - (cf*nf*xi^2*z3)/(24*ep^2) + 
   (7*cf*nf*xi^2*z3)/(24*ep) - (5*cf*xi^3*z3)/(64*ep^2) - 
   (cf^2*xi^3*z3)/(8*ep^2) + (65*cf*xi^3*z3)/(384*ep) - 
   (5*cf*d2*xi^3*z3)/(4*ep) - (cf*xi^4*z3)/(768*ep) + 
   (7*cf*d2*xi^4*z3)/(32*ep) - (173*cf*z4)/(16*ep) + (33*cf^2*z4)/(2*ep) + 
   (25*cf*nf*z4)/(4*ep) - (9*cf^2*nf*z4)/ep - (87*cf*xi*z4)/(64*ep) - 
   (15*cf*nf*xi*z4)/(8*ep) + (3*cf^2*nf*xi*z4)/ep + 
   (43*cf*xi^2*z4)/(128*ep) - (cf*nf*xi^2*z4)/(16*ep) - 
   (3*cf*xi^3*z4)/(128*ep) + (1865*cf*z5)/(48*ep) - (395*cf^2*z5)/(2*ep) + 
   (360*cf^3*z5)/ep - (160*cf^4*z5)/ep + (85*cf*d2*z5)/(2*ep) + 
   (20*cf*nf*z5)/ep - (40*cf^2*nf*z5)/ep - (665*cf*xi*z5)/(96*ep) + 
   (5*cf^2*xi*z5)/(4*ep) - (35*cf*d2*xi*z5)/(2*ep) + (5*cf*xi^2*z5)/(12*ep) + 
   (5*cf*d2*xi^2*z5)/(4*ep) + (5*cf*xi^3*z5)/(96*ep) + 
   (5*cf*d2*xi^3*z5)/(8*ep) - (5*cf*xi^4*z5)/(384*ep) - 
   (5*cf*d2*xi^4*z5)/(32*ep)) + 
 a^5*((-9227*cf)/(960*ep^5) - (1615*cf^2)/(288*ep^5) - (11*cf^3)/(8*ep^5) - 
   cf^4/(6*ep^5) - cf^5/(120*ep^5) + (1769251*cf)/(17280*ep^4) + 
   (12097*cf^2)/(320*ep^4) + (265*cf^3)/(144*ep^4) - (23*cf^4)/(24*ep^4) - 
   cf^5/(8*ep^4) - (36859079*cf)/(103680*ep^3) - (804869*cf^2)/(17280*ep^3) + 
   (43319*cf^3)/(1080*ep^3) + (283*cf^4)/(48*ep^3) - (17*cf^5)/(32*ep^3) + 
   (466154701*cf)/(622080*ep^2) - (98261851*cf^2)/(311040*ep^2) + 
   (26517*cf^3)/(320*ep^2) + (1429*cf^4)/(60*ep^2) - (1039*cf^5)/(32*ep^2) - 
   (2909*cf*d2)/(60*ep^2) - (33*cf^2*d2)/(2*ep^2) - (21*cf*d3)/(20*ep^2) - 
   (80402363*cf)/(62208*ep) + (42020387*cf^2)/(19440*ep) - 
   (825361*cf^3)/(360*ep) + (835739*cf^4)/(720*ep) - (4977*cf^5)/(40*ep) + 
   (21533*cf*d2)/(90*ep) - (2*cf^2*d2)/(3*ep) + (10283*cf*d3)/(480*ep) + 
   (5243*cf*nf)/(720*ep^5) + (151*cf^2*nf)/(72*ep^5) + (cf^3*nf)/(6*ep^5) - 
   (102829*cf*nf)/(864*ep^4) - (6229*cf^2*nf)/(240*ep^4) - 
   (5*cf^3*nf)/(18*ep^4) + (cf^4*nf)/(6*ep^4) + 
   (10426117*cf*nf)/(25920*ep^3) + (395911*cf^2*nf)/(4320*ep^3) - 
   (284*cf^3*nf)/(27*ep^3) - (7*cf^4*nf)/(4*ep^3) - 
   (112151779*cf*nf)/(155520*ep^2) - (6722219*cf^2*nf)/(77760*ep^2) - 
   (4991*cf^3*nf)/(120*ep^2) + (2251*cf^4*nf)/(60*ep^2) + 
   (1408*cf*d1*nf)/(15*ep^2) + (32*cf^2*d1*nf)/ep^2 + 
   (53*cf*d2*nf)/(3*ep^2) + (34919359*cf*nf)/(38880*ep) - 
   (57667*cf^2*nf)/(270*ep) + (296177*cf^3*nf)/(1080*ep) - 
   (29209*cf^4*nf)/(180*ep) - (33464*cf*d1*nf)/(45*ep) + 
   (5984*cf^2*d1*nf)/(15*ep) - (6158*cf*d2*nf)/(45*ep) - 
   (35*cf*nf^2)/(18*ep^5) - (2*cf^2*nf^2)/(9*ep^5) + 
   (1931*cf*nf^2)/(36*ep^4) + (217*cf^2*nf^2)/(45*ep^4) - 
   (2*cf^3*nf^2)/(9*ep^4) - (55903*cf*nf^2)/(360*ep^3) - 
   (9673*cf^2*nf^2)/(270*ep^3) + (115*cf^3*nf^2)/(54*ep^3) + 
   (3830221*cf*nf^2)/(19440*ep^2) + (488387*cf^2*nf^2)/(4860*ep^2) - 
   (68*cf^3*nf^2)/(15*ep^2) - (512*cf*d1*nf^2)/(15*ep^2) - 
   (603191*cf*nf^2)/(3888*ep) - (477433*cf^2*nf^2)/(3240*ep) + 
   (2497*cf^3*nf^2)/(135*ep) + (1472*cf*d1*nf^2)/(9*ep) + 
   (8*cf*nf^3)/(45*ep^5) - (1528*cf*nf^3)/(135*ep^4) - 
   (8*cf^2*nf^3)/(45*ep^4) + (9328*cf*nf^3)/(405*ep^3) + 
   (652*cf^2*nf^3)/(135*ep^3) - (13832*cf*nf^3)/(1215*ep^2) - 
   (1022*cf^2*nf^3)/(81*ep^2) + (3443*cf*nf^3)/(810*ep) + 
   (2636*cf^2*nf^3)/(1215*ep) + (128*cf*nf^4)/(135*ep^4) - 
   (64*cf*nf^4)/(81*ep^3) - (224*cf*nf^4)/(243*ep^2) - 
   (1328*cf*nf^4)/(1215*ep) + (14723*cf*xi)/(1152*ep^5) + 
   (7747*cf^2*xi)/(576*ep^5) + (223*cf^3*xi)/(48*ep^5) + 
   (17*cf^4*xi)/(24*ep^5) + (cf^5*xi)/(24*ep^5) - (68343*cf*xi)/(1280*ep^4) - 
   (31177*cf^2*xi)/(384*ep^4) - (4543*cf^3*xi)/(288*ep^4) + 
   (19*cf^4*xi)/(16*ep^4) + (3*cf^5*xi)/(8*ep^4) + 
   (7119127*cf*xi)/(69120*ep^3) + (143183*cf^2*xi)/(768*ep^3) - 
   (29683*cf^3*xi)/(1728*ep^3) - (337*cf^4*xi)/(24*ep^3) + 
   (25*cf^5*xi)/(32*ep^3) - (163893163*cf*xi)/(1244160*ep^2) - 
   (141718787*cf^2*xi)/(622080*ep^2) + (209851*cf^3*xi)/(1152*ep^2) - 
   (5161*cf^4*xi)/(48*ep^2) + (1027*cf^5*xi)/(32*ep^2) - 
   (27*cf*d2*xi)/(40*ep^2) + (65*cf^2*d2*xi)/(4*ep^2) + 
   (51*cf*d3*xi)/(40*ep^2) - (1507*cf*nf*xi)/(180*ep^5) - 
   (40*cf^2*nf*xi)/(9*ep^5) - (cf^3*nf*xi)/(2*ep^5) + 
   (13211*cf*nf*xi)/(360*ep^4) + (6353*cf^2*nf*xi)/(120*ep^4) + 
   (103*cf^3*nf*xi)/(18*ep^4) - (cf^4*nf*xi)/(6*ep^4) - 
   (58699*cf*nf*xi)/(864*ep^3) - (20641*cf^2*nf*xi)/(135*ep^3) - 
   (18851*cf^3*nf*xi)/(1080*ep^3) + (11*cf^4*nf*xi)/(4*ep^3) + 
   (6012011*cf*nf*xi)/(77760*ep^2) + (4174867*cf^2*nf*xi)/(19440*ep^2) + 
   (15083*cf^3*nf*xi)/(720*ep^2) - (19*cf^4*nf*xi)/(3*ep^2) - 
   (32*cf^2*d1*nf*xi)/ep^2 + (cf*d2*nf*xi)/(5*ep^2) + 
   (37*cf*nf^2*xi)/(18*ep^5) + (4*cf^2*nf^2*xi)/(9*ep^5) - 
   (1451*cf*nf^2*xi)/(180*ep^4) - (521*cf^2*nf^2*xi)/(45*ep^4) - 
   (2*cf^3*nf^2*xi)/(9*ep^4) + (11597*cf*nf^2*xi)/(1080*ep^3) + 
   (7361*cf^2*nf^2*xi)/(270*ep^3) + (121*cf^3*nf^2*xi)/(54*ep^3) - 
   (117713*cf*nf^2*xi)/(19440*ep^2) - (25271*cf^2*nf^2*xi)/(972*ep^2) - 
   (76*cf^3*nf^2*xi)/(9*ep^2) - (8*cf*nf^3*xi)/(45*ep^5) + 
   (8*cf*nf^3*xi)/(15*ep^4) + (8*cf^2*nf^3*xi)/(9*ep^4) - 
   (32*cf*nf^3*xi)/(135*ep^3) - (20*cf^2*nf^3*xi)/(27*ep^3) - 
   (16*cf*nf^3*xi)/(243*ep^2) - (70*cf^2*nf^3*xi)/(81*ep^2) - 
   (4595*cf*xi^2)/(1152*ep^5) - (1523*cf^2*xi^2)/(144*ep^5) - 
   (553*cf^3*xi^2)/(96*ep^5) - (7*cf^4*xi^2)/(6*ep^5) - 
   (cf^5*xi^2)/(12*ep^5) + (182239*cf*xi^2)/(11520*ep^4) + 
   (1321*cf^2*xi^2)/(36*ep^4) + (5657*cf^3*xi^2)/(288*ep^4) + 
   (35*cf^4*xi^2)/(48*ep^4) - (3*cf^5*xi^2)/(8*ep^4) - 
   (1926643*cf*xi^2)/(69120*ep^3) - (179957*cf^2*xi^2)/(3456*ep^3) - 
   (32863*cf^3*xi^2)/(1728*ep^3) + (659*cf^4*xi^2)/(96*ep^3) - 
   (cf^5*xi^2)/(4*ep^3) + (36634291*cf*xi^2)/(1244160*ep^2) + 
   (9683243*cf^2*xi^2)/(311040*ep^2) - (491*cf^3*xi^2)/(384*ep^2) + 
   (cf^4*xi^2)/(16*ep^2) + (cf*d2*xi^2)/(40*ep^2) + (cf^2*d2*xi^2)/(4*ep^2) - 
   (21*cf*d3*xi^2)/(80*ep^2) + (169*cf*nf*xi^2)/(144*ep^5) + 
   (187*cf^2*nf*xi^2)/(72*ep^5) + (cf^3*nf*xi^2)/(2*ep^5) - 
   (2393*cf*nf*xi^2)/(480*ep^4) - (189*cf^2*nf*xi^2)/(16*ep^4) - 
   (223*cf^3*nf*xi^2)/(36*ep^4) - (cf^4*nf*xi^2)/(6*ep^4) + 
   (74543*cf*nf*xi^2)/(8640*ep^3) + (93679*cf^2*nf*xi^2)/(4320*ep^3) + 
   (3263*cf^3*nf*xi^2)/(216*ep^3) - (cf^4*nf*xi^2)/(2*ep^3) - 
   (1074719*cf*nf*xi^2)/(155520*ep^2) - (276133*cf^2*nf*xi^2)/(15552*ep^2) - 
   (761*cf^3*nf*xi^2)/(48*ep^2) - (cf*nf^2*xi^2)/(9*ep^5) - 
   (2*cf^2*nf^2*xi^2)/(9*ep^5) + (17*cf*nf^2*xi^2)/(45*ep^4) + 
   (8*cf^2*nf^2*xi^2)/(9*ep^4) + (4*cf^3*nf^2*xi^2)/(9*ep^4) - 
   (7*cf*nf^2*xi^2)/(27*ep^3) - (16*cf^2*nf^2*xi^2)/(27*ep^3) - 
   (10*cf^3*nf^2*xi^2)/(27*ep^3) - (529*cf*nf^2*xi^2)/(972*ep^2) - 
   (493*cf^2*nf^2*xi^2)/(486*ep^2) + (185*cf*xi^3)/(192*ep^5) + 
   (631*cf^2*xi^3)/(192*ep^5) + (101*cf^3*xi^3)/(32*ep^5) + 
   (11*cf^4*xi^3)/(12*ep^5) + (cf^5*xi^3)/(12*ep^5) - 
   (3583*cf*xi^3)/(960*ep^4) - (3661*cf^2*xi^3)/(384*ep^4) - 
   (653*cf^3*xi^3)/(96*ep^4) - (29*cf^4*xi^3)/(24*ep^4) + 
   (cf^5*xi^3)/(8*ep^4) + (5005*cf*xi^3)/(768*ep^3) + 
   (8471*cf^2*xi^3)/(768*ep^3) + (261*cf^3*xi^3)/(64*ep^3) - 
   (3*cf^4*xi^3)/(32*ep^3) - (17111*cf*xi^3)/(2560*ep^2) - 
   (25445*cf^2*xi^3)/(4608*ep^2) + (5*cf^3*xi^3)/(64*ep^2) + 
   (3*cf*d3*xi^3)/(80*ep^2) - (cf*nf*xi^3)/(12*ep^5) - 
   (cf^2*nf*xi^3)/(4*ep^5) - (cf^3*nf*xi^3)/(6*ep^5) + 
   (29*cf*nf*xi^3)/(80*ep^4) + (23*cf^2*nf*xi^3)/(24*ep^4) + 
   (3*cf^3*nf*xi^3)/(4*ep^4) + (cf^4*nf*xi^3)/(6*ep^4) - 
   (29*cf*nf*xi^3)/(40*ep^3) - (73*cf^2*nf*xi^3)/(48*ep^3) - 
   (5*cf^3*nf*xi^3)/(6*ep^3) + (347*cf*nf*xi^3)/(480*ep^2) + 
   (95*cf^2*nf*xi^3)/(144*ep^2) - (5*cf*xi^4)/(32*ep^5) - 
   (29*cf^2*xi^4)/(48*ep^5) - (71*cf^3*xi^4)/(96*ep^5) - 
   (cf^4*xi^4)/(3*ep^5) - (cf^5*xi^4)/(24*ep^5) + (373*cf*xi^4)/(640*ep^4) + 
   (299*cf^2*xi^4)/(192*ep^4) + (19*cf^3*xi^4)/(16*ep^4) + 
   (13*cf^4*xi^4)/(48*ep^4) - (135*cf*xi^4)/(128*ep^3) - 
   (683*cf^2*xi^4)/(384*ep^3) - (241*cf^3*xi^4)/(384*ep^3) + 
   (2279*cf*xi^4)/(1920*ep^2) + (47*cf^2*xi^4)/(48*ep^2) + 
   (cf*xi^5)/(80*ep^5) + (5*cf^2*xi^5)/(96*ep^5) + (7*cf^3*xi^5)/(96*ep^5) + 
   (cf^4*xi^5)/(24*ep^5) + (cf^5*xi^5)/(120*ep^5) - (7*cf*xi^5)/(160*ep^4) - 
   (23*cf^2*xi^5)/(192*ep^4) - (3*cf^3*xi^5)/(32*ep^4) - 
   (cf^4*xi^5)/(48*ep^4) + (27*cf*xi^5)/(320*ep^3) + 
   (29*cf^2*xi^5)/(192*ep^3) + (23*cf^3*xi^5)/(384*ep^3) - 
   (33*cf*xi^5)/(320*ep^2) - (67*cf^2*xi^5)/(768*ep^2) + 
   (28651*cf*z3)/(1440*ep^3) - (2767*cf^2*z3)/(120*ep^3) - 
   (55*cf^3*z3)/(4*ep^3) - (2*cf^4*z3)/ep^3 - (71677*cf*z3)/(1440*ep^2) - 
   (74677*cf^2*z3)/(480*ep^2) + (70469*cf^3*z3)/(120*ep^2) - 
   (253*cf^4*z3)/(3*ep^2) - (100*cf^5*z3)/ep^2 + (406*cf*d2*z3)/(3*ep^2) + 
   (95*cf^2*d2*z3)/(2*ep^2) + (367*cf*d3*z3)/(10*ep^2) - 
   (634315*cf*z3)/(432*ep) + (1391527*cf^2*z3)/(180*ep) - 
   (1368017*cf^3*z3)/(90*ep) + (530884*cf^4*z3)/(45*ep) - (3200*cf^5*z3)/ep + 
   (314401*cf*d2*z3)/(90*ep) - (17742*cf^2*d2*z3)/(5*ep) - 
   (54703*cf*d3*z3)/(240*ep) + (239*cf*nf*z3)/(360*ep^3) + 
   (37*cf^2*nf*z3)/(10*ep^3) - (2*cf^3*nf*z3)/ep^3 - 
   (20029*cf*nf*z3)/(360*ep^2) + (6913*cf^2*nf*z3)/(60*ep^2) - 
   (3691*cf^3*nf*z3)/(15*ep^2) + (272*cf^4*nf*z3)/(3*ep^2) - 
   (200*cf*d2*nf*z3)/(3*ep^2) + (753797*cf*nf*z3)/(4320*ep) + 
   (1049*cf^2*nf*z3)/(15*ep) + (8617*cf^3*nf*z3)/(18*ep) - 
   (22496*cf^4*nf*z3)/(45*ep) - (26608*cf*d1*nf*z3)/(15*ep) + 
   (12096*cf^2*d1*nf*z3)/(5*ep) + (13952*cf*d2*nf*z3)/(45*ep) - 
   (31*cf*nf^2*z3)/(45*ep^3) + (8*cf^2*nf^2*z3)/(15*ep^3) + 
   (2134*cf*nf^2*z3)/(45*ep^2) - (584*cf^2*nf^2*z3)/(15*ep^2) + 
   (136*cf^3*nf^2*z3)/(15*ep^2) - (69509*cf*nf^2*z3)/(270*ep) + 
   (7606*cf^2*nf^2*z3)/(45*ep) - (80*cf^3*nf^2*z3)/(9*ep) - 
   (704*cf*d1*nf^2*z3)/(15*ep) - (368*cf*nf^3*z3)/(45*ep^2) + 
   (128*cf^2*nf^3*z3)/(15*ep^2) + (136*cf*nf^3*z3)/(9*ep) - 
   (832*cf^2*nf^3*z3)/(45*ep) + (256*cf*nf^4*z3)/(135*ep) + 
   (14903*cf*xi*z3)/(2880*ep^3) - (725*cf^2*xi*z3)/(96*ep^3) + 
   (55*cf^3*xi*z3)/(4*ep^3) + (4*cf^4*xi*z3)/ep^3 - 
   (3739*cf*xi*z3)/(72*ep^2) + (1997*cf^2*xi*z3)/(240*ep^2) + 
   (199*cf^3*xi*z3)/(4*ep^2) - (212*cf^4*xi*z3)/ep^2 + 
   (100*cf^5*xi*z3)/ep^2 - (1007*cf*d2*xi*z3)/(30*ep^2) - 
   (119*cf^2*d2*xi*z3)/(2*ep^2) - (873*cf*d3*xi*z3)/(20*ep^2) - 
   (7261*cf*nf*xi*z3)/(360*ep^3) + (1081*cf^2*nf*xi*z3)/(60*ep^3) + 
   (8*cf^3*nf*xi*z3)/ep^3 + (72367*cf*nf*xi*z3)/(720*ep^2) - 
   (1263*cf^2*nf*xi*z3)/(20*ep^2) - (258*cf^3*nf*xi*z3)/(5*ep^2) + 
   (16*cf^4*nf*xi*z3)/ep^2 + (446*cf*d2*nf*xi*z3)/(15*ep^2) + 
   (34*cf*nf^2*xi*z3)/(9*ep^3) - (24*cf^2*nf^2*xi*z3)/(5*ep^3) - 
   (1097*cf*nf^2*xi*z3)/(45*ep^2) + (212*cf^2*nf^2*xi*z3)/(15*ep^2) + 
   (8*cf^3*nf^2*xi*z3)/ep^2 - (16*cf*nf^3*xi*z3)/(45*ep^2) - 
   (209*cf*xi^2*z3)/(90*ep^3) - (493*cf^2*xi^2*z3)/(192*ep^3) - 
   (5*cf^3*xi^2*z3)/(16*ep^3) - (2*cf^4*xi^2*z3)/ep^3 + 
   (4843*cf*xi^2*z3)/(384*ep^2) + (25507*cf^2*xi^2*z3)/(1920*ep^2) - 
   (15*cf^3*xi^2*z3)/(32*ep^2) - (28*cf*d2*xi^2*z3)/(15*ep^2) + 
   (41*cf^2*d2*xi^2*z3)/(4*ep^2) + (619*cf*d3*xi^2*z3)/(80*ep^2) + 
   (1921*cf*nf*xi^2*z3)/(720*ep^3) + (43*cf^2*nf*xi^2*z3)/(24*ep^3) - 
   (6*cf^3*nf*xi^2*z3)/ep^3 - (12631*cf*nf*xi^2*z3)/(1440*ep^2) - 
   (49*cf^2*nf*xi^2*z3)/(20*ep^2) + (11*cf^3*nf*xi^2*z3)/ep^2 - 
   (cf*d2*nf*xi^2*z3)/(15*ep^2) - (cf*nf^2*xi^2*z3)/(45*ep^3) + 
   (37*cf*nf^2*xi^2*z3)/(45*ep^2) + (4*cf^2*nf^2*xi^2*z3)/(3*ep^2) + 
   (931*cf*xi^3*z3)/(1920*ep^3) + (49*cf^2*xi^3*z3)/(48*ep^3) + 
   (3*cf^3*xi^3*z3)/(8*ep^3) - (6469*cf*xi^3*z3)/(3840*ep^2) - 
   (227*cf^2*xi^3*z3)/(96*ep^2) + (57*cf*d2*xi^3*z3)/(20*ep^2) + 
   (3*cf^2*d2*xi^3*z3)/ep^2 - (9*cf*d3*xi^3*z3)/(10*ep^2) - 
   (7*cf*nf*xi^3*z3)/(240*ep^3) - (cf^2*nf*xi^3*z3)/(24*ep^3) + 
   (27*cf*nf*xi^3*z3)/(160*ep^2) + (7*cf^2*nf*xi^3*z3)/(24*ep^2) - 
   (cf*d2*nf*xi^3*z3)/(10*ep^2) - (27*cf*xi^4*z3)/(640*ep^3) - 
   (7*cf^2*xi^4*z3)/(64*ep^3) - (cf^3*xi^4*z3)/(16*ep^3) + 
   (3*cf*xi^4*z3)/(40*ep^2) + (143*cf^2*xi^4*z3)/(768*ep^2) - 
   (13*cf*d2*xi^4*z3)/(16*ep^2) - (47*cf^2*d2*xi^4*z3)/(32*ep^2) + 
   (11*cf*d3*xi^4*z3)/(80*ep^2) + (7*cf*xi^5*z3)/(768*ep^2) - 
   (cf^2*xi^5*z3)/(768*ep^2) + (7*cf*d2*xi^5*z3)/(80*ep^2) + 
   (7*cf^2*d2*xi^5*z3)/(32*ep^2) - (cf*d3*xi^5*z3)/(40*ep^2) - 
   (130973*cf*z3^2)/(2880*ep) + (38953*cf^2*z3^2)/(60*ep) - 
   (9053*cf^3*z3^2)/(5*ep) + (24632*cf^4*z3^2)/(15*ep) - 
   (2496*cf^5*z3^2)/(5*ep) - (26833*cf*d2*z3^2)/(30*ep) + 
   (5088*cf^2*d2*z3^2)/(5*ep) - (659*cf*d3*z3^2)/(8*ep) - 
   (45679*cf*nf*z3^2)/(360*ep) + (1139*cf^2*nf*z3^2)/(5*ep) + 
   (124*cf^3*nf*z3^2)/(5*ep) - (1024*cf^4*nf*z3^2)/(15*ep) + 
   (2432*cf*d1*nf*z3^2)/(5*ep) - (3648*cf^2*d1*nf*z3^2)/(5*ep) + 
   (124*cf*d2*nf*z3^2)/(15*ep) + (128*cf*nf^2*z3^2)/(15*ep) - 
   (256*cf^2*nf^2*z3^2)/(15*ep) + (29551*cf*z4)/(960*ep^2) - 
   (3007*cf^2*z4)/(80*ep^2) - (33*cf^3*z4)/(2*ep^2) - 
   (102167*cf*z4)/(960*ep) - (15533*cf^2*z4)/(80*ep) + 
   (4664*cf^3*z4)/(5*ep) - (440*cf^4*z4)/ep + (203*cf*d2*z4)/ep - 
   (1101*cf*d3*z4)/(80*ep) - (2461*cf*nf*z4)/(240*ep^2) + 
   (231*cf^2*nf*z4)/(20*ep^2) + (9*cf^3*nf*z4)/ep^2 + 
   (15007*cf*nf*z4)/(480*ep) + (1849*cf^2*nf*z4)/(20*ep) - 
   (4351*cf^3*nf*z4)/(10*ep) + (160*cf^4*nf*z4)/ep - (64*cf*d2*nf*z4)/ep - 
   (31*cf*nf^2*z4)/(30*ep^2) + (4*cf^2*nf^2*z4)/(5*ep^2) + 
   (1429*cf*nf^2*z4)/(30*ep) - (212*cf^2*nf^2*z4)/(5*ep) + 
   (128*cf^3*nf^2*z4)/(5*ep) - (224*cf*nf^3*z4)/(15*ep) + 
   (64*cf^2*nf^3*z4)/(5*ep) + (11033*cf*xi*z4)/(1920*ep^2) - 
   (605*cf^2*xi*z4)/(64*ep^2) + (33*cf^3*xi*z4)/(2*ep^2) - 
   (3481*cf*nf*xi*z4)/(240*ep^2) + (961*cf^2*nf*xi*z4)/(40*ep^2) - 
   (12*cf^3*nf*xi*z4)/ep^2 + (17*cf*nf^2*xi*z4)/(3*ep^2) - 
   (36*cf^2*nf^2*xi*z4)/(5*ep^2) - (3853*cf*xi^2*z4)/(1920*ep^2) - 
   (217*cf^2*xi^2*z4)/(128*ep^2) - (239*cf*nf*xi^2*z4)/(480*ep^2) - 
   (5*cf^2*nf*xi^2*z4)/(16*ep^2) + (3*cf^3*nf*xi^2*z4)/ep^2 - 
   (cf*nf^2*xi^2*z4)/(30*ep^2) + (361*cf*xi^3*z4)/(1280*ep^2) + 
   (23*cf^2*xi^3*z4)/(64*ep^2) - (7*cf*nf*xi^3*z4)/(160*ep^2) - 
   (cf^2*nf*xi^3*z4)/(16*ep^2) - (21*cf*xi^4*z4)/(1280*ep^2) - 
   (3*cf^2*xi^4*z4)/(128*ep^2) - (38309*cf*z5)/(288*ep^2) + 
   (8641*cf^2*z5)/(16*ep^2) - (1717*cf^3*z5)/(2*ep^2) + 
   (328*cf^4*z5)/(3*ep^2) + (160*cf^5*z5)/ep^2 - (713*cf*d2*z5)/(6*ep^2) - 
   (85*cf^2*d2*z5)/(2*ep^2) - (67*cf*d3*z5)/(2*ep^2) + 
   (21546569*cf*z5)/(17280*ep) - (378353*cf^2*z5)/(90*ep) + 
   (19007*cf^3*z5)/(6*ep) + (49792*cf^4*z5)/(9*ep) - (4520*cf^5*z5)/ep - 
   (40225*cf*d2*z5)/(36*ep) - (143*cf^2*d2*z5)/ep + 
   (38011*cf*d3*z5)/(48*ep) + (211*cf*nf*z5)/(72*ep^2) - 
   (89*cf^2*nf*z5)/ep^2 + (376*cf^3*nf*z5)/ep^2 - (512*cf^4*nf*z5)/(3*ep^2) + 
   (194*cf*d2*nf*z5)/(3*ep^2) - (879737*cf*nf*z5)/(2160*ep) + 
   (93713*cf^2*nf*z5)/(45*ep) - (11402*cf^3*nf*z5)/(3*ep) + 
   (9376*cf^4*nf*z5)/(9*ep) + (9728*cf*d1*nf*z5)/(3*ep) - 
   (3616*cf^2*d1*nf*z5)/ep + (7895*cf*d2*nf*z5)/(9*ep) + 
   (64*cf*nf^2*z5)/(3*ep^2) - (128*cf^2*nf^2*z5)/(3*ep^2) - 
   (2777*cf*nf^2*z5)/(45*ep) + (3616*cf^2*nf^2*z5)/(15*ep) - 
   (64*cf^3*nf^2*z5)/ep - (128*cf*d1*nf^2*z5)/ep + 
   (24497*cf*xi*z5)/(576*ep^2) + (1357*cf^2*xi*z5)/(32*ep^2) - 
   (795*cf^3*xi*z5)/(4*ep^2) + (360*cf^4*xi*z5)/ep^2 - 
   (160*cf^5*xi*z5)/ep^2 + (557*cf*d2*xi*z5)/(12*ep^2) + 
   (60*cf^2*d2*xi*z5)/ep^2 + (67*cf*d3*xi*z5)/(2*ep^2) - 
   (1967*cf*nf*xi*z5)/(72*ep^2) - (3*cf^2*nf*xi*z5)/ep^2 + 
   (8*cf^3*nf*xi*z5)/ep^2 - (112*cf*d2*nf*xi*z5)/(3*ep^2) - 
   (5147*cf*xi^2*z5)/(1152*ep^2) - (231*cf^2*xi^2*z5)/(32*ep^2) + 
   (5*cf^3*xi^2*z5)/(4*ep^2) - (131*cf*d2*xi^2*z5)/(24*ep^2) - 
   (75*cf^2*d2*xi^2*z5)/(4*ep^2) + (33*cf*d3*xi^2*z5)/(16*ep^2) + 
   (19*cf*nf*xi^2*z5)/(72*ep^2) + (7*cf*d2*nf*xi^2*z5)/(6*ep^2) - 
   (119*cf*xi^3*z5)/(768*ep^2) + (35*cf^2*xi^3*z5)/(96*ep^2) - 
   (15*cf*d2*xi^3*z5)/(16*ep^2) + (5*cf^2*d2*xi^3*z5)/(8*ep^2) - 
   (79*cf*d3*xi^3*z5)/(32*ep^2) + (217*cf*xi^4*z5)/(1536*ep^2) + 
   (25*cf^2*xi^4*z5)/(384*ep^2) + (cf*d2*xi^4*z5)/(2*ep^2) + 
   (25*cf^2*d2*xi^4*z5)/(32*ep^2) + (27*cf*d3*xi^4*z5)/(64*ep^2) - 
   (31*cf*xi^5*z5)/(1536*ep^2) - (5*cf^2*xi^5*z5)/(384*ep^2) - 
   (cf*d2*xi^5*z5)/(16*ep^2) - (5*cf^2*d2*xi^5*z5)/(32*ep^2) - 
   (cf*d3*xi^5*z5)/(64*ep^2) - (306215*cf*z6)/(1152*ep) + 
   (34735*cf^2*z6)/(24*ep) - (2640*cf^3*z6)/ep + (3520*cf^4*z6)/(3*ep) - 
   (3565*cf*d2*z6)/(12*ep) + (335*cf*d3*z6)/(16*ep) - 
   (8845*cf*nf*z6)/(144*ep) - (495*cf^2*nf*z6)/(2*ep) + (990*cf^3*nf*z6)/ep - 
   (1280*cf^4*nf*z6)/(3*ep) + (260*cf*d2*nf*z6)/(3*ep) + 
   (160*cf*nf^2*z6)/(3*ep) - (320*cf^2*nf^2*z6)/(3*ep) + 
   (38599813*cf*z7)/(23040*ep) - (4557259*cf^2*z7)/(480*ep) + 
   (895153*cf^3*z7)/(40*ep) - (123977*cf^4*z7)/(5*ep) + 
   (47628*cf^5*z7)/(5*ep) - (44807*cf*d2*z7)/(20*ep) + (3059*cf^2*d2*z7)/ep - 
   (660667*cf*d3*z7)/(960*ep) + (441301*cf*nf*z7)/(720*ep) - 
   (42203*cf^2*nf*z7)/(15*ep) + (13944*cf^3*nf*z7)/(5*ep) - 
   (24514*cf*d1*nf*z7)/(15*ep) + (1736*cf^2*d1*nf*z7)/ep - 
   (15232*cf*d2*nf*z7)/(15*ep) + (441*cf*nf^2*z7)/(10*ep)) +
 a^5*(XXXZ2l5xi/ep) +
 a^6*(XXXZ2l6/ep) ;

(* end of file *)

